Universal transport laws in buoyancy-driven porous mixing

Buoyancy-driven convection in porous media governs heat and mass transport in a wide range of natural and engineered systems, from groundwater aquifers and geothermal reservoirs to carbon storage in geological formations and flows through planetary interiors. Yet the transient regime, in which fingering flows emerge and transport is strongly enhanced, is still described largely through empirical scaling laws, limiting predictive capability across conditions. Here we show that transient porous buoyancy-driven mixing obeys exact time-dependent balances that couple transport, flow intensity, and scalar dissipation. These balances remain accurate when restricted to the actively mixing layer, revealing that the essential dynamics are localized within a finite region. Leveraging these results, we derive a minimal one-parameter closure for the mean scalar field. The theory we propose predicts self-similar mean profiles, universal second-order statistics, and a linear transport law without case-by-case tuning. Direct numerical simulations up to spatial resolution of $2048\times2048\times16384$ points validate these predictions. Our results place transient porous mixing on a predictive footing, showing how macroscopic transport laws emerge from exact balances and self-similar dynamics, and provide a general framework for buoyancy-driven transport in porous media.

==> anc/read_database_1.m <==
%% Program to visualize the data (t, z1, T, T'^2, wT, w^2) contained in database 1
%
%  Author: Marco De Paoli, TU Wien, 29 Jan 2026
%          marco.de.paoli@tuwien.ac.at

load 'database_1.mat'

%% how data are saved
% % global information
% profiles(iplo).z = vertical coordinate
% profiles(iplo).Ra = global Rayleigh number
% % instantaneous information
% profiles(iplo).t(iplot).t  = current time
% profiles(iplo).t(iplot).z1 = z1(t) = h(t)/2
% profiles(iplo).t(iplot).T1 = mean profile
% profiles(iplo).t(iplot).T2 = temperature fluct. profile
% profiles(iplo).t(iplot).w2 = vertical vel. fluctuations profiles
% profiles(iplo).t(iplot).wT = flux profile

mymap = hot(16) ; 

a = 0.096 ; % eddy-diffusivity model coefficient 

% temperature profiles

for i = 1:4 % simulations loop - S1 to S4

    figure(i) ; clf ;
    
    for it = 1 : 16 % instants loop - 1 to 16

    col1 = mymap(it,:) ; 

    subplot(1,2,1) ; hold on ;
    plot(profiles(i).t(it).T1,profiles(i).z,'Color',col1)

    subplot(1,2,2) ; hold on ;
    plot(profiles(i).t(it).T1,profiles(i).z/profiles(i).t(it).z1,'Color',col1)

    end

    subplot(1,2,2) ; hold on ;
    xi = linspace(-1,1,100) ; 
    plot(-3/4*xi + 1/4*xi.^3,xi,'--b')    

end

% other profiles

for i = 1:4 % simulations loop - S1 to S4

    figure(i+100) ; clf ;
    
    for it = 1 : 16 % instants loop - 1 to 16

    col1 = mymap(it,:) ; 

    subplot(1,3,1) ; hold on ;
    plot(profiles(i).t(it).T2,profiles(i).z/profiles(i).t(it).z1,'Color',col1)

    subplot(1,3,2) ; hold on ;
    plot(profiles(i).t(it).w2,profiles(i).z/profiles(i).t(it).z1,'Color',col1)

    subplot(1,3,3) ; hold on ;
    plot(profiles(i).t(it).wT,profiles(i).z/profiles(i).t(it).z1,'Color',col1)    

    end

    subplot(1,3,1) ; hold on ;
    xi = linspace(-1,1,100) ; 
    plot(9*a/16*(1-xi.^2).^2,xi,'--b')    

    subplot(1,3,2) ; hold on ;
    xi = linspace(-1,1,100) ; 
    plot(9*a/16*(1-xi.^2).^2,xi,'--b')    

    subplot(1,3,3) ; hold on ;
    xi = linspace(-1,1,100) ; 
    plot(9*a/16*(1-xi.^2).^2,xi,'--b')    

end





==> anc/read_database_1.py <==
# -------------------------------------------------------------------------
# Program to visualize the data (t, z1, T, T'^2, wT, w^2) contained in database 1
#
# Author: Marco De Paoli, TU Wien, 29 Jan 2026
#         marco.de.paoli@tuwien.ac.at
# -------------------------------------------------------------------------

import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path
from scipy.io import loadmat

script_dir = Path(__file__).resolve().parent
mat_file = script_dir / 'database_2.mat'

# Load database
mat = loadmat('database_1.mat', squeeze_me=True, struct_as_record=False)
profiles = mat['profiles']

# Colormap (equivalent to MATLAB hot(16))
mymap = plt.cm.hot(np.linspace(0, 1, 16))

# Eddy-diffusivity model coefficient
a = 0.096

# -------------------------------------------------------------------------
# Temperature profiles
# -------------------------------------------------------------------------

for i in range(4):  # simulations loop - S1 to S4

    plt.figure(i + 1)
    plt.clf()

    for it in range(16):  # instants loop - 1 to 16

        col1 = mymap[it]

        # Left subplot: T1 vs z
        plt.subplot(1, 2, 1)
        plt.plot(
            profiles[i].t[it].T1,
            profiles[i].z,
            color=col1
        )

        # Right subplot: T1 vs z/z1
        plt.subplot(1, 2, 2)
        plt.plot(
            profiles[i].t[it].T1,
            profiles[i].z / profiles[i].t[it].z1,
            color=col1
        )

    # Reference curve
    plt.subplot(1, 2, 2)
    xi = np.linspace(-1, 1, 100)
    plt.plot(-3/4 * xi + 1/4 * xi**3, xi, '--b')

# -------------------------------------------------------------------------
# Other profiles: T2, w2, wT
# -------------------------------------------------------------------------

for i in range(4):  # simulations loop - S1 to S4

    plt.figure(i + 101)
    plt.clf()

    for it in range(16):  # instants loop - 1 to 16

        col1 = mymap[it]

        # T2
        plt.subplot(1, 3, 1)
        plt.plot(
            profiles[i].t[it].T2,
            profiles[i].z / profiles[i].t[it].z1,
            color=col1
        )

        # w2
        plt.subplot(1, 3, 2)
        plt.plot(
            profiles[i].t[it].w2,
            profiles[i].z / profiles[i].t[it].z1,
            color=col1
        )

        # wT
        plt.subplot(1, 3, 3)
        plt.plot(
            profiles[i].t[it].wT,
            profiles[i].z / profiles[i].t[it].z1,
            color=col1
        )

    # Reference curves
    xi = np.linspace(-1, 1, 100)
    model_curve = 9 * a / 16 * (1 - xi**2)**2

    plt.subplot(1, 3, 1)
    plt.plot(model_curve, xi, '--b')

    plt.subplot(1, 3, 2)
    plt.plot(model_curve, xi, '--b')

    plt.subplot(1, 3, 3)
    plt.plot(model_curve, xi, '--b')

plt.show()


==> anc/read_database_2.m <==
%% Program to visualize the data (t, Ram, Num) contained in database 2
%
%  Author: Marco De Paoli, TU Wien, 29 Jan 2026
%          marco.de.paoli@tuwien.ac.at


load 'database_2.mat'

figure(1) ;

for i = 1:4

    subplot(2,1,1) ; hold on ;
    plot(data_NuRa(i).t,data_NuRa(i).Num)

    subplot(2,1,2) ; hold on ;
    plot(data_NuRa(i).Ram,data_NuRa(i).Num)

end

subplot(2,1,1) ; hold off ;
set(gca,'Xscale','log','Yscale','log')

subplot(2,1,2) ; hold off ;
set(gca,'Xscale','log','Yscale','log')

==> anc/read_database_2.py <==
# -------------------------------------------------------------------------
# Program to visualize the data (t, Ram, Num) contained in database 2
#
# Author: Marco De Paoli, TU Wien, 29 Jan 2026
#         marco.de.paoli@tuwien.ac.at
# -------------------------------------------------------------------------

import matplotlib.pyplot as plt
from pathlib import Path
from scipy.io import loadmat

script_dir = Path(__file__).resolve().parent
mat_file = script_dir / 'database_2.mat'

mat = loadmat(mat_file, squeeze_me=True, struct_as_record=False)

mat = loadmat('database_2.mat', squeeze_me=True, struct_as_record=False)
data_NuRa = mat['data_NuRa']

plt.figure(1)

for i in range(4):

    plt.subplot(2, 1, 1)
    plt.plot(data_NuRa[i].t, data_NuRa[i].Num)

    plt.subplot(2, 1, 2)
    plt.plot(data_NuRa[i].Ram, data_NuRa[i].Num)

plt.subplot(2, 1, 1)
plt.xscale('log')
plt.yscale('log')

plt.subplot(2, 1, 2)
plt.xscale('log')
plt.yscale('log')

plt.tight_layout()
plt.show()


